Human-Aware Robot Navigation via Reinforcement Learning with Hindsight Experience Replay and Curriculum Learning

In recent years, the growing demand for more intelligent service robots is pushing the development of mobile robot navigation algorithms to allow safe and efficient operation in a dense crowd. Reinforcement learning (RL) approaches have shown superior ability in solving sequential decision making problems, and recent work has explored its potential to learn navigation polices in a socially compliant manner. However, the expert demonstration data used in existing methods is usually expensive and difficult to obtain. In this work, we consider the task of training an RL agent without employing the demonstration data, to achieve efficient and collision-free navigation in a crowded environment. To address the sparse reward navigation problem, we propose to incorporate the hindsight experience replay (HER) and curriculum learning (CL) techniques with RL to efficiently learn the optimal navigation policy in the dense crowd. The effectiveness of our method is validated in a simulated crowd-robot coexisting environment. The results demonstrate that our method can effectively learn human-aware navigation without requiring additional demonstration data.

==> crop_imgs.py <==
from __future__ import division
import os
import cv2

sum = 0
ImgPath = 'F:/Lab/old/'
SavePath = 'F:/Lab/new/'
imagelist = os.listdir(ImgPath)   #返回一个由文件名和目录名组成的列表
for image in imagelist:
    sum += 1
    print(image)
    print('sum is ', sum)
    imgfile = ImgPath + image
    img = cv2.imread(imgfile)
    x1 = 406
    x2 = 1511
    y1 = 0
    y2 = 1080
    img = img[y1:y2, x1:x2]
    cv2.imwrite(SavePath + image, img)




==> plot_from_data.py <==
import numpy as np
import matplotlib.pyplot as plt
num = [0,1,2,3]
sarlstar = [21.75, 29.50, 33.25, 41.00]
sarl = [29.00, 37.50, 51.25, 101.00]
l1=plt.plot(num,sarl,'g-',label='SARL')
l2=plt.plot(num,sarlstar,'r-',label='SARL*')
plt.plot(num,sarl,'go-',num,sarlstar,'ro-')
plt.xlabel('Number of Times Obstructed by Human',fontdict={'family' : 'Times New Roman', 'size'   : 16})
plt.ylabel('Navigation Time (s)',fontdict={'family' : 'Times New Roman', 'size'   : 16})
plt.xticks([0,1,2,3],fontproperties = 'Times New Roman', size = 14)
plt.yticks([20,40,60,80,100,120],fontproperties = 'Times New Roman', size = 14)
for x, y in zip(num, sarl):
        plt.text(x, y+0.3, str(y), fontproperties = 'Times New Roman',ha='center', va='bottom', fontsize=16)
for x, y in zip(num, sarlstar):
        plt.text(x, y+0.3, str(y), fontproperties = 'Times New Roman',ha='center', va='bottom', fontsize=16)
plt.legend(prop={'family' : 'Times New Roman', 'size' : 16})
plt.savefig("navtime.jpg")
plt.show()


